Arithmetic of the sync basin for pulse-coupled oscillators

A population of $N$ identical pulse-coupled oscillators ultimately settles into one of two outcomes: full synchrony or a state of co-existing synchronized clusters. We show that which outcome occurs is controlled by the prime factorization of $N$. At the critical charging curve --- linear, the boundary between the synchronizing and clustering regimes --- the synchronization basin acquires exact arithmetic structure. The synchronization probability is $\Psync=A_{N,1}/N^N$ for all $N$, where $A_{N,1}$ satisfies an exact recurrence relation. For prime $N$, $A_{N,1}=N^N-1$ giving the closed form $\Psync=1-1/N^N$; for composite $N$, the observed asymptotic scaling is $1-\Psync\sim C_m N^{-(m-1)}$, where $m$ is the smallest prime divisor. The result adds a new member to the atlas of exotic basin geometries: alongside fractal, riddled, and tentacled basins, we now have a basin that is arithmetic.

==> anc/SM_r2.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{0}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\end{thebibliography}%


==> anc/SM_r2.tex <==
%% Supplementary Material for the EPL Letter
%% "Arithmetic of the synchronization basin in pulse-coupled oscillators"
%% One-column revtex (wide equations); self-contained.
\documentclass[aps,pre,preprint,nofootinbib]{revtex4-2}

\usepackage{amsmath,amssymb,amsthm}
\usepackage{graphicx}
\usepackage[hidelinks]{hyperref}

\newcommand{\Psync}{P_{\mathrm{sync}}}
\newcommand{\Vsing}{V_{\mathrm{sing}}}
\newcommand{\Psing}{P_{\mathrm{sing}}}
\renewcommand{\thesection}{\arabic{section}}
\newtheorem{theorem}{Theorem}
\newtheorem{lemma}[theorem]{Lemma}

\begin{document}

\title{Supplementary Material:\\
Arithmetic of the sync basin for pulse-coupled oscillators}
\author{K. P. O'Keeffe}
\affiliation{Starling Research Institute, Seattle, WA 98112, USA}
\date{September 30, 2026}
\maketitle

This Supplement gives the derivations summarized in the Letter, section by
section as cited there: the exact small-$N$ basins for $\gamma<0$, their ranges
of validity, and the singleton-survivor volume (\S\ref{sm:smallN}); the exact
theory at the critical point $\gamma=0$ --- the equal-size principle, the tuple
formula $\Psync=A_{N,1}/N^N$, the proof that all $d(N)$ divisor sectors are
realized, and the finite recurrence that computes $A_{N,K}$
(\S\ref{sm:gamma0}); the unequal-cluster return map and the critical imbalance
$p_c(\gamma)$ (\S\ref{sm:pc}); the composite-$N$ scaling (\S\ref{sm:comp}); the
universality of the selection mechanism (\S\ref{sm:univ}); and numerical
methods (\S\ref{sm:num}).  Equation and section numbers are prefixed by
``S''.  The model is as in the Letter: $\dot x_i=1-\gamma x_i$ on $[0,1]$,
threshold $1$, reset to $0$, pulse $\Delta=k/N$ ($k$ the firing cluster size),
non-cascading absorption of any $x_j+\Delta\ge1$, i.i.d.\ Uniform$(0,1)$ initial
voltages.  The model is defined for all $\gamma\le0$ and we work there
throughout; it is the small-$N$ \emph{proofs} that are written on
$\gamma\in[-1,0]$, and \S\ref{sm:range} determines exactly how far each extends.

%% =====================================================================
\section{Exact basins for \texorpdfstring{$N\le5$}{N<=5}}
\label{sm:smallN}
The small-$N$ calculations share one architecture: partition the ordered simplex
($0\le x_1<\dots<x_N<1$, density $N!$) by the first firing event, show that every
branch but one synchronizes, and integrate the exceptional set.

\subsection{$N=2$}
Order $0\le u\le v\le1$; $v$ fires first and the laggard sits at
$y=(1+u-v-\gamma u)/(1-\gamma v)$.  A pulse $1/2$ synchronizes iff $y\ge1/2$,
i.e.\ $v\le[1+2(1-\gamma)u]/(2-\gamma)$; integrating gives the first-event
probability $(3-\gamma)/[2(2-\gamma)]$.  If it fails, the laggard advances to
$y+1/2$ and the return map $T_\gamma(y)=(\tfrac12-y)/[1-\gamma(\tfrac12+y)]$
satisfies $T_\gamma\le1/2$ for $\gamma\le0$, so a missed first event never
synchronizes.  Hence
\begin{equation}
\Psync(2,\gamma)=\frac{3-\gamma}{2(2-\gamma)}\quad(\gamma\le0),
\label{eq:sm:N2}
\end{equation}
$=3/4$ at $\gamma=0$, $2/3$ at $\gamma=-1$.

\subsection{$N=3$}
Order $0\le u\le v\le w\le1$; $w$ fires, leaving
$y=(1+u-w-\gamma u)/(1-\gamma w)$, $z=(1+v-w-\gamma v)/(1-\gamma w)$.  With
$m_\gamma(s)=[1+3(1-\gamma)s]/(3-2\gamma)$ the first event is sync ($y\ge2/3$),
a $2{+}1$ state, or a no-absorption state, with probabilities
$P^{(1)}_{\rm sync}=(21-16\gamma+4\gamma^2)/[9(3-2\gamma)^2]$,
$P^{(1)}_{2+1}=4(4\gamma^2-13\gamma+9)/[9(3-2\gamma)^2]$,
$P^{(1)}_0=8(1-\gamma)/[9(3-2\gamma)]$ (sum $1$).

\begin{theorem}\label{thm:sm:N3}
$\Psync(3,\gamma)=1-(1-\gamma)^2/[3(3-\gamma)(3-2\gamma)]$ for $\gamma\in[-1,0]$.
\end{theorem}

After a no-absorption first event the followers sit at
$a=\tfrac13+(1+u-w-\gamma u)/(1-\gamma w)$,
$b=\tfrac13+(1+v-w-\gamma v)/(1-\gamma w)$, $\tfrac13\le a\le b<1$.  With
$s_\gamma(a)=[1+3a(1-\gamma)]/(3-2\gamma)$ the trapped strip is
$T_\gamma=\{\tfrac13\le a\le b<1,\ b>s_\gamma(a)\}$ ($b>s_\gamma(a)$ being exactly
``the second firing is also no-absorption'').

\begin{lemma}[Invariance]\label{lem:sm:inv}
The post-event map
$F_\gamma(a,b)=\bigl((1-b)/(1-\gamma b)+\tfrac13,\ (1+a-b-\gamma a)/(1-\gamma b)+\tfrac13\bigr)$
satisfies $F_\gamma(T_\gamma)\subset T_\gamma$ for $\gamma\in(-1,0)$.
\end{lemma}
\begin{proof}
$b'-s_\gamma(a')=N(a,b,\gamma)/[3(3-2\gamma)(1-\gamma b)]$ with
$N=3(1-\gamma)(3-2\gamma)a-\gamma^2b+4\gamma-3$, increasing in $a$,
non-increasing in $b$; its infimum on $T_\gamma$ is $N(\tfrac13,1,\gamma)=\gamma(\gamma-1)>0$.
\end{proof}

\begin{lemma}[Volume]\label{lem:sm:vol3}
The measure (density $6$) of no-absorption initial conditions landing in
$T_\gamma$ is $(1-\gamma)^2/[3(3-\gamma)(3-2\gamma)]$.
\end{lemma}
\begin{proof}
At fixed $w$ the map $(u,v)\mapsto(a,b)$ is affine, Jacobian
$[(1-\gamma w)/(1-\gamma)]^2$, image $t_{\min}(w)\le a\le b\le1$,
$t_{\min}=\tfrac13+(1-w)/(1-\gamma w)$.  Using
$1-s_\gamma(a)=(1-\gamma)(2-3a)/(3-2\gamma)$ and
$\tfrac23-t_{\min}=[(3-\gamma)w-2]/[3(1-\gamma w)]$ the $(1-\gamma w)^2$ cancel and
the integral reduces to
$\int_{w^*}^1[(3-\gamma)w-2]^2dw/[(1-\gamma)(3-2\gamma)]$, $w^*=2/(3-\gamma)$,
giving the stated value.
\end{proof}

\begin{lemma}[$2{+}1$ synchronizes]\label{lem:sm:21}
Every $2{+}1$ state synchronizes within three rounds for $\gamma\in[-1,0]$.
\end{lemma}
\begin{proof}
With singleton voltage $x$ after the pair fires, the one-round map is
$G_\gamma(x)=[(2\gamma^2-6\gamma+9)x+3-8\gamma]/[3(\gamma^2x-4\gamma+3)]$,
$G_\gamma'>0$; with $\alpha_\gamma=1/(3-2\gamma)$,
$\beta_\gamma=2(3-2\gamma)/(9-6\gamma-\gamma^2)$ one has
$G_\gamma(\alpha_\gamma)=\tfrac23$, $G_\gamma(\beta_\gamma)=1$,
$G_\gamma(\tfrac23)>\beta_\gamma$, so $G_\gamma^2(x)>\beta_\gamma$ and the pair
absorbs the singleton.
\end{proof}

\noindent\emph{Proof of Thm.~\ref{thm:sm:N3}.} Sync and (Lemma~\ref{lem:sm:21})
$2{+}1$ branches synchronize.  In the no-absorption branch, points outside
$T_\gamma$ absorb next (entering sync or $2{+}1$); points inside stay
(Lemma~\ref{lem:sm:inv}) and never synchronize.  The non-sync set is the
$T_\gamma$-preimage, measure $\mu(T_\gamma)$ (Lemma~\ref{lem:sm:vol3}). $\square$

\subsection{$N=4$}
Order $0\le u\le v\le w\le x\le1$; $x$ fires, follower $s$ absorbed iff
$x\le m_4(s)=[1+4(1-\gamma)s]/(4-3\gamma)$.  The four first-event branches have
(density $24$)
\begin{align}
P^{(1)}_{\rm sync}&=\frac{3(8-3\gamma)(9\gamma^2-24\gamma+32)}{256(4-3\gamma)^3},&
P^{(1)}_{3+1}&=\frac{27(1-\gamma)(9\gamma^2-32\gamma+32)}{64(4-3\gamma)^3},\\
P^{(1)}_{2+1+1}&=\frac{1744-2724\gamma+981\gamma^2}{256(4-3\gamma)^2},&
P^{(1)}_{\rm no\,abs}&=\frac{81(1-\gamma)}{64(4-3\gamma)}.
\end{align}
The $3{+}1$ branch synchronizes: writing it $(0,0,0,x)$, if the triplet survives
the singleton voltage obeys $G_\gamma(x)-x=-[4\gamma^2x^2-3\gamma^2x-8\gamma x+15\gamma-8]/[4(\gamma^2x-5\gamma+4)]$,
whose numerator's max on $[0,1]$ is $(\gamma+8)(\gamma-1)<0$, so $G_\gamma(x)>x$
and the singleton crosses threshold.  The $2{+}1{+}1$ branch can settle into a
$2{+}2$ state: with $\alpha_\gamma=1/(4-3\gamma)$,
$B_\gamma=(6-5\gamma)/(8-6\gamma-\gamma^2)$,
$L_\gamma(b)=[(4-3\gamma)b-1]/[4(1-\gamma)]$, persistence requires
$\alpha_\gamma<b<B_\gamma$, $a\ge L_\gamma(b)$, giving
\begin{multline}
P_{2+2}(\gamma)=-\frac{(1-\gamma)\,Q_{16}(\gamma)}{64(4-3\gamma)(8-\gamma^2-6\gamma)^2}\\
\times\frac{1}{(32-40\gamma+10\gamma^2-\gamma^3)^2(32-32\gamma+6\gamma^2-\gamma^3)^2},\\
Q_{16}(\gamma)=3\gamma^{16}-92\gamma^{15}+628\gamma^{14}+15264\gamma^{13}
-444464\gamma^{12}\\
+6003520\gamma^{11}-53720896\gamma^{10}+352179200\gamma^9
-1745547264\gamma^8\\
+6575255552\gamma^7-18462654464\gamma^6+37511692288\gamma^5
-53543960576\gamma^4\\
+51918143488\gamma^3-32438747136\gamma^2+11760828416\gamma-1879048192,
\end{multline}
with $P_{2+2}(0)=7/64$.  The no-absorption branch gives the $4$-cluster
$P_{4\text{-cl}}=(1-\gamma)^3/[8(4-\gamma)(2-\gamma)(4-3\gamma)]$, $P_{4\text{-cl}}(0)=1/256$.
Hence $\Psync(4,\gamma)=1-P_{2+2}-P_{4\text{-cl}}$, $=227/256$ at $\gamma=0$.

\subsection{$N=5$}
Order $0\le u_1\le\dots\le u_4\le w\le1$; $w$ fires.  Since $5$ is prime there is
no equal-size $m\mid5$ cluster with $1<m<5$, so every branch but the
$5$-singleton sector synchronizes (verified exhaustively by simulation over
$\sim10^4$ trials per branch at $\gamma\in\{-1,-\tfrac12,0\}$; no persistent
cluster attractor is available by the prime/equal-size argument, and a closed
return-map proof analogous to the $N=4$ case remains open).  The survivor volume is
$\Psing(5,\gamma)$ of \eqref{eq:sm:vsing}, so
\begin{equation}
\Psync(5,\gamma)=1-\frac{(1-\gamma)^4}{5(5-\gamma)(5-2\gamma)(5-3\gamma)(5-4\gamma)},
\label{eq:sm:N5}
\end{equation}
$=3124/3125$ at $\gamma=0$, $944/945$ at $\gamma=-1$.

\subsection{Range of validity of eqs.~\eqref{eq:sm:N2}--\eqref{eq:sm:N5}}
\label{sm:range}
The restriction to $\gamma\in[-1,0]$ is not conventional.  Each small-$N$ basin
formula is exact down to a sharp endpoint $\gamma_\ast(N)$ and then fails
abruptly; the endpoints follow from \eqref{eq:sm:gstar} and from the branch
geometry of \S\ref{sm:smallN}, and we confirm each directly by Monte Carlo
(event-driven simulation in the taming coordinate, where every event is
evaluated in closed form, so there is no time-discretization error).

\emph{$N=2$.}  There is no unequal split of $2$, and Lemma-free inspection of
$T_\gamma$ (\S\ref{sm:smallN}) gives $T_\gamma\le\tfrac12$ for every
$\gamma\le0$.  Equation~\eqref{eq:sm:N2} therefore holds on all of
$\gamma\le0$, with $\Psync(2,\gamma)\to\tfrac12=1-1/2!$ as $\gamma\to-\infty$.

\emph{$N=3$ and $N=5$.}  The endpoint is the birth of the minimal unequal
two-cluster state: $(2,1)$ at $\gamma_\ast(3)=-3$ and $(3,2)$ at
$\gamma_\ast(5)=-5/4$, both from \eqref{eq:sm:gstar}.

Two cautions govern how this is measured.  Just \emph{above} $\gamma_\ast$ the
split is genuinely metastable with a lifetime that diverges as
$\gamma\to\gamma_\ast^+$, so a short no-absorption streak reports a false
survivor.  Exactly \emph{at} $\gamma_\ast$ the margin $m_1$ vanishes and the
inter-cluster phase converges to the absorption bound geometrically from below
(ratio $\tfrac14$ for $(2,1)$ at $\gamma=-3$, in exact rational arithmetic), so
the split survives, but any finite floating-point tolerance eventually reports
absorption --- with tolerance $10^{-12}$ the verdict flips after about $20$
rounds.  Measurements at $\gamma_\ast$ are therefore not reproducible and we do
not quote them; we bracket instead, and check convergence in the streak length.

With $4\times10^5$ trials per point and a streak of $400$ rounds,
$\Psync(3,\gamma)$ agrees with Theorem~\ref{thm:sm:N3} to $+0.1$ standard
deviations at $\gamma=-2.9$ and disagrees by $-1369$ at $\gamma=-3.1$; the
measured probability of a permanent $(2,1)$ state is $0.00000$ at $-2.9$ and
$0.75741$ at $-3.1$.  At $N=5$ the same test gives $-0.4$ standard deviations at
$\gamma=-1.2$ and $-453$ at $\gamma=-1.3$, with $P[(3,2)]$ moving from $0.00000$
to $0.33967$.  Every one of these six numbers is unchanged, to five decimals, as
the required streak is raised from $6$ to $25$, $100$ and $400$ rounds.

\emph{$N=4$.}  Here the binding failure is earlier and of a different kind.  The
$2{+}2$ persistence window of \S\ref{sm:smallN} is $\alpha_\gamma<b<B_\gamma$
with $B_\gamma=(6-5\gamma)/(8-6\gamma-\gamma^2)$, and $b$ is a voltage, so the
window is bounded by the physical range of $b$ only while $B_\gamma\le1$.  Since
$B_\gamma$ \emph{increases} through $1$ at exactly $\gamma=-2$ ($B=3/4$, $0.846$,
$1$ at $\gamma=0,-1,-2$), the constraint $b<B_\gamma$ stops binding there and the
closed-form integral, whose upper limit must then be truncated at $b=1$, ceases
to apply.  The closed form for $P_{2+2}$ is therefore valid only for
$\gamma\ge-2$, and it over-counts below: Monte Carlo ($1.5\times10^6$ trials per
point) matches it to $-1.6$ standard deviations at $\gamma=-2.0$ and misses by
$-15$, $-31$, $-61$ and $-162$ standard deviations at
$\gamma=-2.05,-2.1,-2.2,-2.5$, always in the same direction.  (The truncated
integral is in principle computable and would extend the $N=4$ result below
$-2$; we have not pursued it.)  Continued below this point the expression
loses all meaning: it exceeds $1$ at $\gamma\approx-4.80$ and has a double pole
at $\gamma=-3-\sqrt{17}=-7.1231\ldots$ (the zero of $8-6\gamma-\gamma^2$), so its
formal limit $P_{2+2}\to-1/64$ is an analytic continuation, not a probability.
The unequal $(3,1)$ channel of $N=4$ opens separately and later, at
$\gamma_\ast=-8$ from \eqref{eq:sm:gstar}; simulation gives $P[(3,1)]=0.000000$
at $\gamma=-7.5$ and $0.76053$ at $\gamma=-8.5$ --- again bracketing rather than
sitting on $\gamma_\ast$, and again unchanged from a $6$- to a $400$-round streak
--- confirming \eqref{eq:sm:gstar} independently.

The endpoints above concern the two-cluster channel.  Unequal partitions with
$m\ge3$ --- $(2,1,1)$ for $N=4$; $(2,2,1)$, $(3,1,1)$, $(2,1,1,1)$ for $N=5$ ---
are not covered by \eqref{eq:sm:gstar}, so we checked each directly at $50$-digit
precision: none survives anywhere in the relevant range, so they do not move the
endpoints.

The intersection of the four windows is
\begin{equation}
\gamma\in(-\tfrac54,\,0],
\label{eq:sm:window}
\end{equation}
set by $N=5$, and the quoted $[-1,0]$ lies inside it.  In particular at
$\gamma=-2$ eq.~\eqref{eq:sm:N5} has already been invalid since $-5/4$ and the
$N=4$ formula sits exactly at its endpoint, which is why we do not quote basin
formulas there.

%% =====================================================================
\subsection{The singleton-survivor volume for $\gamma\le0$}
\label{sm:vol}
\paragraph{Taming coordinate.} Let $w_i=1-\gamma x_i$.  Charging for a common
time multiplies all $w_i$ by a common factor; a pulse is the additive shift
$w_i\mapsto w_i-\gamma/N$; threshold is $w=M:=1-\gamma$; reset is $w=1$; a
follower at $w_f$ escapes absorption iff $w_f<B:=M+\gamma/N$.  Gauge the firer to
$w=M$ and write the descending state $V=(V_0{=}M,V_1,\dots,V_{N-1})$.  One
no-absorption firing is the projective action of the nonnegative linear map
\begin{equation}
(LV)_k=V_{k+1}+\tfrac{s}{M}V_0\ (k\le N{-}2),\qquad (LV)_{N-1}=\tfrac1M V_0,
\qquad s:=-\gamma/N .
\label{eq:sm:L}
\end{equation}

\begin{theorem}[Singleton survivor probability]\label{thm:sm:vol}
For $\gamma\in[-1,0]$,
\begin{equation}
\Psing(N,\gamma)=\frac{(1-\gamma)^{N-1}}{N\prod_{k=1}^{N-1}(N-k\gamma)},
\label{eq:sm:vsing}
\end{equation}
proved in closed form for $N\le5$ and, at $\gamma=0$, for all $N$
($\Psing(N,0)=1/N^N$).
\end{theorem}

\paragraph{Two limits, and robustness beyond $\gamma_\ast$.}
Equation~\eqref{eq:sm:vsing} is the probability that no absorption ever occurs,
i.e.\ the probability of the all-singleton final state $(1)^N$; we therefore
write it $\Psing$ in the Letter.  It has two clean endpoints.  At the critical
point it collapses to $\Psing(N,0)=1/N^N$.  At strong convexity, since
$(1-\gamma)^{N-1}\sim(-\gamma)^{N-1}$ and
$\prod_{k=1}^{N-1}(N-k\gamma)\sim(N-1)!\,(-\gamma)^{N-1}$,
\begin{equation}
\Psing(N,\gamma)\ \longrightarrow\ \frac{1}{N\,(N-1)!}=\frac{1}{N!}
\qquad(\gamma\to-\infty),
\label{eq:sm:vlimit}
\end{equation}
for every $N$ (verified symbolically for $N=2,\dots,8$).  Equivalently, in the
strongly convex limit the never-absorbing set fills exactly one ordering chamber
of the initial simplex.

Unlike the basin formulas of \S\ref{sm:range}, \eqref{eq:sm:vsing} keeps its
validity far below $\gamma_\ast(N)$.  Monte Carlo with $2\times10^6$ trials per
point reproduces it for $N=3$ at $\gamma=-1,-2,-4,-8,-20,-60$, for $N=4$ at
$\gamma=-1,-2,-4,-7,-12,-20$ and for $N=5$ at $\gamma=-1,-2,-4,-8,-20,-60$, every
point within $2.2$ standard deviations.  What breaks below $\gamma_\ast(N)$ is
therefore not the volume but the identification $\Psync=1-\Psing$: the
unequal-cluster channel of \S\ref{sm:pc} contributes attractors that
\eqref{eq:sm:vsing} does not count.  Hence the natural extrapolation
$\Psync(N,-\infty)=1-1/N!$ is correct for $N=2$ and for no larger $N$.

We can test \eqref{eq:sm:vsing} \emph{outside} its proved range without sampling
at all.  By Lemma~\ref{lem:sm:A} the survivor set is cut out by the $N-1$
\emph{linear} constraints $c_k\!\cdot\!V\le0$ together with the ordered band
$1\le V_{N-1}\le\dots\le V_0\le M$, so it is a polytope: enumerating its vertices
and taking the convex hull gives its volume deterministically.  (We first checked
the covector predicate against direct simulation of ``first $N-1$ firings
absorption-free'', trial by trial over $2\times10^4$ initial conditions for each
$N\in\{4,5,6,7\}$ and $\gamma\in\{-0.4,-1,-2.5\}$: agreement in every case.)
Across the $45$ pairs $N=2,\dots,10$ and $\gamma\in\{-0.25,-1,-4,-10,-40\}$ the
polytope volume reproduces \eqref{eq:sm:vsing} with
\begin{equation}
\Bigl|\,\text{volume}\big/\Psing(N,\gamma)-1\,\Bigr|\ <\ 3\times10^{-8},
\label{eq:sm:vsingtest}
\end{equation}
the residual being convex-hull roundoff.  Adjoining the further constraints
$k=N-1,\dots,N+2$ leaves every volume bit-identical, which is Lemma~A in
numerical form.  So \eqref{eq:sm:vsing} holds far outside $[-1,0]$ and well
beyond $N=5$; we nonetheless continue to \emph{claim} it only where it is proved,
$N\le5$ and $\gamma=0$.

\paragraph{Volume by recursion.} The follower map at a firing,
$u\mapsto[(1-\gamma)u+(1-w)]/(1-\gamma w)+1/N$, is affine in $u$ with common
slope; peeling firings one at a time re-linearizes each successive no-absorption
constraint, and the nested integral telescopes; we evaluate it in closed form
(yielding \eqref{eq:sm:vsing}) for $N\le5$, and at $\gamma=0$ for all $N$.  At
$\gamma=0$ the survivors are the configurations with all $N-1$ gaps $>1/N$, an
$N$-simplex of volume $(1/N)^N/N!$ giving $1/N^N$.  The recursion needs one
structural fact:

\begin{lemma}[Forward invariance, ``Lemma A'']\label{lem:sm:A}
An initial condition is a survivor (never absorbs) iff it survives the first
$N-1$ firings.
\end{lemma}

\paragraph{Proof of Lemma~\ref{lem:sm:A}.} Because $L$ preserves descending
order on the survivor cone, the firing order freezes and the no-absorption
constraints are linear: the covectors $c_k=(L^\top)^k(e_1-\rho e_0)$, with
$\rho=B/M=(M-s)/M$ encoding the no-absorption threshold, satisfy $c_k\cdot V\le0$ on the survivor cone $S_{N-1}$ of states
surviving the first $N-1$ firings.  Lemma~A is the inductive step ``survive
$N-1\Rightarrow$ survive the $N$th'', i.e.\ $c_{N-1}\cdot V\le0$ on $S_{N-1}$,
which holds because $c_{N-1}$ is a \emph{nonnegative} combination of the facet
normals:
\begin{equation}
c_{N-1}=q\sum_{k=0}^{N-2}c_k+r\,b,\qquad
q=\frac{\gamma}{N(\gamma-1)}>0,\quad r=\frac{1}{1-\gamma}>0,
\label{eq:sm:cert}
\end{equation}
with $b=e_0-Me_{N-1}$ the band facet, which encodes $w_{N-1}\ge1$, i.e.\
$x\ge0$.  The only inputs to the signs of $q$ and $r$ are $-\gamma>0$ and
$1-\gamma>0$, so both coefficients are positive for \emph{every} $\gamma<0$, not
merely on $[-1,0]$ --- consistent with the polytope computation above, which finds
\eqref{eq:sm:vsing} exact down to $\gamma=-40$.  By Farkas
$c_{N-1}\cdot V=q\sum_k(c_k\cdot V)+r(b\cdot V)\le0$ on $S_{N-1}$.  Identity
\eqref{eq:sm:cert} is verified in a computer algebra system as an exact
symbolic-$N$ identity, using the
telescoping $c_k-p\,c_{k-1}=e_{k-1}-2e_k+e_{k+1}$ with
$p=[(N+1)\gamma-N]/[N(\gamma-1)]>1$ and the key relation $q/(p-1)=1$.  $\square$

%% =====================================================================

%% =====================================================================
\section{The critical point $\gamma=0$: exact theory for every $N$}
\label{sm:gamma0}

This section supplies the results the Letter quotes for linear charging: the
equal-size principle, the fact that every divisor is realized so that the number
of terminal patterns is exactly $d(N)$, the exact tuple formula
$\Psync(N,0)=A_{N,1}/N^N$, and the finite recurrence that computes $A_{N,1}$.

\subsection{Equal terminal clusters}
\begin{theorem}\label{thm:sm:equal}
At $\gamma=0$, every trajectory that survives forever with $K\ge2$ clusters has
clusters of one common size $N/K$; hence $K\mid N$. The clusters are contiguous
blocks in the cyclic ordering of the initial oscillators.
\end{theorem}
\begin{proof}
Each absorption strictly decreases the cluster count, so only finitely many
occur; after the last one fix the $K$ survivors, labelled in cyclic firing
order, with masses $s_j$ and pulse fractions $p_j=s_j/N$, $\sum_jp_j=1$. Between
events all phases translate equally; at an event every non-firing cluster
receives the same pulse and retains its relative order while the firer resets to
zero, so the firing order rotates cyclically and each cluster fires once per
round. Take a Poincar\'e section just after cluster $0$ fires. Cluster $0$
starts at $0$, receives every pulse but its own, and fires at the return, so the
round time is $T=p_0$. Cluster $j$ therefore returns to
\begin{equation}
x_j'=x_j+T+(1-p_j)-1=x_j+p_0-p_j ,
\label{eq:sm:round}
\end{equation}
and iterating gives $x_j^{(n)}=x_j+n(p_0-p_j)$. Eternal no-absorption confines
every $x_j^{(n)}$ to $(0,1)$, which a nonzero translation cannot satisfy for all
$n$; hence $p_j=p_0$ for every $j$, so $s_j=N/K$ and $K\mid N$.

For contiguity, label oscillators by cyclic phase order. Each singleton is
initially a cyclic interval; at a firing the absorbed clusters are exactly the
consecutive terminal block with $x\ge1-p_{\mathrm{firer}}$, adjacent to the
firer, and a union of adjacent cyclic intervals is a cyclic interval. Induction
over absorptions completes the proof (threshold equality is assigned to
absorption).
\end{proof}

For prime $N$ the only proper possibility is the all-singleton state, of
probability $N^{-N}$, so $\Psync(N,0)=1-N^{-N}$ is a theorem for every prime
$N$ --- not an inference from a census.

\subsection{The tuple formula}
For each oscillator write $Nx_i=a_i+r_i$ with $a_i\in\{0,\dots,N-1\}$ and
$r_i\in[0,1)$; almost surely the $r_i$ are distinct. \emph{Relabel the
oscillators in increasing order of $r_i$}; exchangeability then makes the word
$a=(a_0,\dots,a_{N-1})$ uniform on $\{0,\dots,N-1\}^N$ and independent of the
ordered fractional parts. Represent an active cluster by $(q,b,s)$: $q$ the
fractional rank of its leader, $s$ its integer mass, and scaled phase
$z=b+r_q-r_{\mathrm{ref}}$ with $b$ integral. Initially $b=a_q$. Phase
comparison is lexicographic in $(b,q)$. If cluster $f$ fires, a non-firing
cluster $j$ moves to $z_j'=(b_j-b_f+N+s_f)+r_{q_j}-r_{q_f}$ and is absorbed iff
$z_j'\ge N$; putting $d=b_j-b_f+s_f$ this is the wholly discrete rule
\begin{equation}
\text{absorb } j \iff d>0,\ \text{ or } d=0 \text{ and } q_j>q_f .
\label{eq:sm:absorb}
\end{equation}
Survivors take $b_j'=b_j-b_f+N+s_f$ and the firer resets to
$(q_f,0,s_f+\sum\text{absorbed masses})$. The trajectory thus depends on the
fractional parts only through their ranks, and is constant on each of the $N^N$
equally likely words. Writing $A_{N,K}$ for the number of words ending with $K$
clusters,
\begin{equation}
\Pr[K\text{ terminal clusters}]=\frac{A_{N,K}}{N^N},\qquad
\Psync(N,0)=\frac{A_{N,1}}{N^N}.
\label{eq:sm:word}
\end{equation}

\emph{Caveat on the labelling.} The relabelling is essential and not cosmetic.
Read in the \emph{original} labelling the outcome is \emph{not} a function of
the integer parts alone: at $N=3$ the tuple $a=(0,1,2)$ contains both
$x=(0.2106,0.6256,0.8771)$, which synchronizes, and
$x=(0.1104,0.5326,0.9722)$, which ends in three singletons. In rank order these
are the distinct words $(2,0,1)$ and $(0,1,2)$, and no contradiction arises.

\subsection{Every divisor is realized}
For each $K\mid N$ with $q=N/K$ an explicit word terminates in $K$ clusters,
namely $w_{K,q}=0^q\,|\,B_q\,|\,(B_q+q)\,|\,\cdots\,|\,(B_q+(K-2)q)$ with
$B_q=(1,0^{q-3},2,1)$ for $q\ge3$ and $B_2=(2,1)$. Applying
\eqref{eq:sm:absorb} gives the absorption itinerary
$B_{K-1},A_{K-1},\dots,B_1,A_1,Z,B_{K-1},\dots,B_1$, after which all $K$ masses
equal $q$ and the leader phases are $(0,q,2q,\dots,(K-1)q)$, giving a full
no-absorption round and thereafter a rigid rotation. Hence
$\Pr[K\text{ terminal}]\ge N^{-N}>0$ for every $K\mid N$, and with
Theorem~\ref{thm:sm:equal} the number of terminal size patterns is
\emph{exactly} $d(N)$ for every $N$.

\subsection{Finite-state transfer recurrence}
Let a canonical state be an ordered list $S=((b_0,s_0),\dots,(b_{L-1},s_{L-1}))$
in fractional-rank order with $\sum_is_i=N$, a common integer translation of the
$b_i$ being identified. With $f=\arg\max_i(b_i,i)$ and
$J(S)=\{j\ne f:\ b_j-b_f+s_f>0,\ \text{or}=0\text{ and }j>f\}$, the successor
$T_NS$ deletes $J(S)$, replaces $s_f$ by $s_f+\sum_{j\in J}s_j$, sets $b_f'=0$,
and assigns each retained $j$
\begin{equation}
b_j'=b_j-b_f+N+s_f ,
\label{eq:sm:transfer}
\end{equation}
after which ranks are standardized and a common translation removed. Because
the cluster count $L$ never increases and the state space is finite, every orbit
of $T_N$ ends on a cycle. By Theorem~\ref{thm:sm:equal} a cycle consists of
states with $K$ clusters of common mass $N/K$ for some $K\mid N$; this set of
states is the \emph{recurrent equal-mass $K$-class}. Letting $h_K(S)=1$ if the
orbit of $S$ ends in that class and $0$ otherwise, so that $h_K(S)=h_K(T_NS)$,
\begin{equation}
A_{N,K}=\!\!\sum_{a\in\{0,\dots,N-1\}^N}\!\! h_K\bigl((a_0,1),\dots,(a_{N-1},1)\bigr)
      =\!\!\sum_{u:\min u=0}\!\!\bigl(N-\max u\bigr)\,h_K\bigl((u_i,1)_i\bigr),
\label{eq:sm:ANK}
\end{equation}
the second form exploiting that $u,u+1,\dots,u+N-1-\max u$ are exactly the
translation-equivalent representatives. States sharing a $(b,s)$ signature are
memoized. This is an exact finite recurrence, not a scalar relation between
different $N$: the order-sensitive cluster state is indispensable.

\emph{The case $K=1$.} The synchronization count $A_{N,1}$ needs none of the
$K>1$ machinery. Set $\sigma(S)=1$ if $S$ is a single cluster, and otherwise
$\sigma(S)=\sigma(T_NS)$, with $\sigma(S)=0$ as soon as the orbit revisits a
state with $L\ge2$ clusters. Then
\begin{equation}
A_{N,1}=\sum_{a\in\{0,\dots,N-1\}^N}\sigma\bigl((a_0,1),\dots,(a_{N-1},1)\bigr)
       =\sum_{u:\min u=0}\bigl(N-\max u\bigr)\,\sigma\bigl((u_i,1)_i\bigr).
\label{eq:sm:AN1}
\end{equation}
In words: start from $N$ singletons at integer phases $a_i$ in rank order. Fire
the cluster with the largest $(b,i)$, and absorb each $j$ with
$b_j-b_f+s_f>0$, or $=0$ and $j>f$. Shift the survivors by
\eqref{eq:sm:transfer}, and repeat until one cluster is left (count the word)
or a state recurs (do not count it). For example, at $N=2$ the words
$(0,0)$, $(1,0)$ and $(1,1)$ synchronize at the first firing. The word
$(0,1)$ does not: cluster~$1$ fires with $d=0$ and $j=0<f=1$, the state
becomes $((2,1),(0,1))$, and one more firing (now with $d=-1$) returns it to
$((0,1),(1,1))$, a cycle. Hence $A_{2,1}=3$ and $\Psync(2,0)=3/4$. A standalone
implementation of \eqref{eq:sm:AN1} reproduces $A_{N,1}$ in
\eqref{eq:sm:Atable} for $N=2,\dots,8$.

\emph{Termination.} If an absorption leaves $L\ge2$ clusters with unequal
masses, \eqref{eq:sm:round} translates some coordinate by at least $1/N$ per
round, so it leaves the bounded no-absorption section within $N$ rounds and an
absorption follows; equal masses are already recurrent. With at most $N-1$
absorption epochs every word is classified within
$(N+1)\sum_{L=2}^{N}L<(N+1)^3/2$ events, so the enumeration is provably
polynomial per word.

\subsection{Exact values}
\begin{equation}
\begin{array}{r|l}
N & A_{N,K}\\\hline
2 & A_{2,1}=3,\ A_{2,2}=1\\
3 & A_{3,1}=26,\ A_{3,3}=1\\
4 & A_{4,1}=227,\ A_{4,2}=28,\ A_{4,4}=1\\
5 & A_{5,1}=3124,\ A_{5,5}=1\\
6 & A_{6,1}=42275,\ A_{6,2}=3930,\ A_{6,3}=450,\ A_{6,6}=1\\
7 & A_{7,1}=823542,\ A_{7,7}=1\\
8 & A_{8,1}=15682639,\ A_{8,2}=1084160,\ A_{8,4}=10416,\ A_{8,8}=1\\
9 & A_{9,1}=385450928,\ A_{9,3}=1969560,\ A_{9,9}=1
\end{array}
\label{eq:sm:Atable}
\end{equation}
Each row sums to $N^N$. Two independent implementations agree: the transfer
recurrence \eqref{eq:sm:ANK} and a direct enumeration of the $N^N$ words at one
fixed fractional order. Monte Carlo agrees at every $N$ where both are
available, to within $1.5$ standard deviations (fig.~1 of the Letter); at
$N=9$, $A_{9,3}/9^9$ gives $9^2\Pr[K=3]=0.4117860684\ldots$, replacing an
earlier Monte Carlo estimate near $0.417$ by an exact value.

The remaining open problem is the asymptotics of \eqref{eq:sm:ANK}: proving
$A_{N,m}\sim C_mN^{N-m+1}$ along populations of least prime factor $m$. The
exponent and constants do not follow from the circular-parking analogy, which
is not literal here --- $(0,0,1,2)$ and $(0,0,2,1)$ give identical parking
blocks but different terminal states under \eqref{eq:sm:absorb}.



\section{Unequal clusters and the critical imbalance \texorpdfstring{$p_c(\gamma)$}{pc}}
\label{sm:pc}
Take two clusters of sizes $(n_1,n_2)$, fractions $p_i=n_i/N$, firing
alternately.  In the taming coordinate, with $M=1-\gamma$ and shifts
$s_i=-\gamma p_i$, one firing maps the inter-cluster phase $v$ by the M\"obius map
$v\mapsto M/(v+s_{\rm firer})$, so the two-firing return map is
\begin{equation}
F(v)=\frac{M}{\,M/(v+s_1)+s_2\,}
=\frac{(\gamma-1)(\gamma p_1-v)}{\gamma p_2(\gamma p_1-v)-\gamma+1}.
\label{eq:sm:F}
\end{equation}
Its physical fixed point and multiplier are
\begin{align}
v_\ast&=\frac{\gamma p_1}{2}
+\frac{\sqrt{p_1}\,\sqrt{\gamma^2p_1p_2-4\gamma+4}}{2\sqrt{p_2}},\\
F'(v_\ast)&=\frac{4(\gamma-1)^2}
{\bigl(\gamma^2p_1p_2-\gamma\sqrt{p_1p_2}\sqrt{\gamma^2p_1p_2-4\gamma+4}-2\gamma+2\bigr)^2}<1,
\end{align}
so the fixed point is attracting.  The no-absorption margin when the larger
cluster fires is $m_1=M-s_1-v_\ast$, i.e.
\begin{equation}
m_1(p_1,\gamma)=1-\gamma+\frac{\gamma p_1}{2}
-\frac{\sqrt{p_1}\,\sqrt{-\gamma^2p_1^2+\gamma^2p_1-4\gamma+4}}{2\sqrt{1-p_1}} .
\label{eq:sm:m1}
\end{equation}
A genuine eternal unequal-cluster survivor exists iff $m_1\ge0$, i.e.\ iff the
larger fraction $p_1=\max_in_i/N$ lies at or below the threshold $p_c(\gamma)$
defined by $m_1(p_c,\gamma)=0$.  The boundary case belongs to the survivors: when
$m_1=0$ the fixed point sits exactly at the absorption bound, but $F$ is an
increasing M\"obius map with $F(v)>v$ below it, so the orbit rises to the bound
without ever attaining it and no absorption occurs.  For $(2,1)$ at $\gamma=-3$,
exact rational arithmetic gives a gap to the bound of
$2/7,\,2/27,\,2/1707,\dots$, positive at every round and contracting by exactly
$\tfrac14$.  This threshold is available in closed form.  Clearing
the radical in \eqref{eq:sm:m1} (multiplying $m_1$ by its conjugate) gives the
factorisation --- legitimately, since the non-radical part of $m_1$ is
$1-\gamma(1-p_1/2)\ge1>0$ for every $\gamma\le0$, so $\operatorname{sign}m_1$ is
the sign of the product and no spurious root is introduced ---
\begin{equation}
\mathrm{num}\bigl(m_1^{+}m_1^{-}\bigr)
=-(\gamma-1)\bigl[\gamma(1-p_1)^2+2p_1-1\bigr],
\label{eq:sm:pcfactor}
\end{equation}
so $m_1=0$ iff $\gamma(1-p_1)^2+2p_1-1=0$, whose physical root is
\begin{equation}
p_c(\gamma)=\frac{\sqrt{1-\gamma}}{1+\sqrt{1-\gamma}},
\qquad\text{equivalently}\qquad
\frac{n_1}{n_2}\le\sqrt{1-\gamma}
\label{eq:sm:pc}
\end{equation}
for survival.  Thus $p_c(0^-)=\tfrac12$, $p_c(-1)=2-\sqrt2=0.585786\ldots$,
$p_c(-3)=\tfrac23$, $p_c(-8)=\tfrac34$, and $p_c\to1$ monotonically as
$\gamma\to-\infty$: at large convexity \emph{every} unequal split survives.
Equation~\eqref{eq:sm:pc} reproduces the numerically computed threshold to all
digits,
\begin{equation}
\begin{array}{c|cccccccc}
\gamma & -1 & -0.85 & -0.7 & -0.6 & -0.5 & -0.4 & -0.3 & 0^- \\\hline
p_c & 0.5858 & 0.5763 & 0.5659 & 0.5585 & 0.5505 & 0.5420 & 0.5327 & 0.5
\end{array}
\label{eq:sm:pctable}
\end{equation}
and $|m_1(p_c(\gamma),\gamma)|<10^{-37}$ in $40$-digit arithmetic over
$\gamma\in[-10^3,0)$.  The competing root of the quadratic,
$\sqrt{1-\gamma}/(\sqrt{1-\gamma}-1)>1$, is unphysical for every $\gamma<0$, so
the branch choice in \eqref{eq:sm:pc} is forced.  Inverting \eqref{eq:sm:pc} for a given split $(n_1,n_2)$
gives the $\gamma$ at which that split is born,
\begin{equation}
\gamma_\ast(n_1,n_2)=-\,\frac{N\,(n_1-n_2)}{n_2^{\,2}} .
\label{eq:sm:gstar}
\end{equation}  At $\gamma=0$ the smallest two-cluster
imbalance, $p_1=(N{+}1)/2N>\tfrac12$, always exceeds $p_c$, so no unequal split
survives and the equal-size principle holds; for $\gamma<0$ the
minimal-imbalance split of a prime $N$ survives once
$(N{+}1)/2N\le p_c(\gamma)$
(e.g.\ $N\ge7$ at $\gamma=-1$, $N\ge17$ at $\gamma=-0.3$).  The analytic $p_c$
reproduces the smallest surviving $N$ found in simulation for all tested
$\gamma$, and $\approx22\%$ of i.i.d.\ Uniform initial conditions land in the
$(4,3)$ attractor at $N=7$, $\gamma=-1$ (giving $\Psync\approx0.78$).  Thus the
exact prime formula holds only at $\gamma=0$.  (Unequal $m\ge3$ clusters can also
survive for $\gamma<0$, e.g.\ $(5,4,4)$ at $N=13$, $\gamma=-1$; the $m=2$ channel
alone already breaks the principle.)

%% =====================================================================
\section{Composite-\texorpdfstring{$N$}{N} scaling}
\label{sm:comp}
At $\gamma=0$ each proper divisor $m\mid N$ opens an $m$-cluster sector.  By the
contiguity of survivors a surviving $m$-cluster state cuts the ring of ordered
phases into $m$ contiguous equal blocks; each block synchronizes internally while
the $m$ block-leaders (a coarse $m$-body system with pulse $1/m$) fail to merge.
The equal-size theorem dictates which sectors occur but not their weights.
Empirically the dominant sector is set by the smallest prime divisor
$m=\mathrm{lpf}(N)$, with $1-\Psync\sim C_m N^{-(m-1)}$; we report this as a
measured scaling law.  The exponent is equivalent to a local-limit property of
the entrance law into the balanced $m$-block composition --- heuristically, the
probability of hitting the single balanced composition among the $O(N^{m-1})$
compositions of $N$ into $m$ parts --- which we do not prove.  (A simple gap
heuristic is insufficient: the typical spacing of $N$ ordered uniform phases is
already $O(1/N)$, so requiring $m-1$ gaps to clear an $O(1/N)$ threshold is an
order-one event.)  Free log-log fits over the full range give slopes $0.97$ (even,
$m{-}1{=}1$) and $1.85$ (odd, $3\mid N$, $m{-}1{=}2$), rising to $0.98$ and
$1.96$ when restricted to $N\ge24$, where the leading correction has largely
died away.  The prefactors are measured, from fits including a $1/N$
correction-to-scaling term: $C_2=0.599\pm0.007$ over $N\le120$ and
$C_3=0.533\pm0.027$ over $N\le45$.  Both are empirical: the outstanding
theoretical problem is the asymptotics of the exact count \eqref{eq:sm:ANK},
namely $A_{N,m}\sim C_mN^{N-m+1}$ along populations of least prime factor $m$.  The two behave differently.  For $C_3$ the
correction is small ($D=-0.17$) and a constant-only fit already gives
$0.528\pm0.005$; for $C_2$ it is not ($D=-1.32$, and a constant-only fit has
$\chi^2/\mathrm{dof}=5.9$), which is why a small-$N$ window reads as low as
$0.58$ --- $N^{m-1}(1-\Psync)$ is still rising toward the asymptote at $N=120$.
We therefore quote $C_2\approx0.60$ and $C_3\approx0.53$.  They are not closed-form: the post-entry reduced
$3$-body basin is exact (e.g.\ the flat-entry success
$R_3(x)=(8x^3-9x^2+3x+6)/48$), but the many-body flux that deposits balanced
near-equal states has no closed form.

\subsection{The complete outcome census and its size}
\label{sm:census}
That the final states at $\gamma=0$ are in bijection with the divisors of $N$,
exactly $d(N)$ of them, is proved in \S\ref{sm:gamma0}
(Theorem~\ref{thm:sm:equal} for ``at most'', the explicit words of
\S\ref{sm:gamma0} for ``at least''). Two consequences are worth recording, and
we then record the simulations that independently confirm the picture.

\paragraph{The arithmetic thinning.}  A priori the population could end in any
partition of $N$ into clusters, of which there are Euler's
$p(N)\sim e^{\pi\sqrt{2N/3}}/(4N\sqrt3)$.  The dynamics retains only the $d(N)$
equal ones: $4$ rather than $176$ at $N=15$, $9$ rather than $1.9\times10^8$ at
$N=100$, $12$ rather than $4.0\times10^{12}$ at $N=200$.  The number of
attractors therefore has minimal order $2$ (at every prime), average order
$x^{-1}\sum_{n\le x}d(n)=\ln x+2\gamma_E-1+O(x^{-1/2})$ (checked directly: at
$x=10^6$ the mean is $13.9700$ against $13.9699$ predicted), normal order
$(\ln N)^{\ln2+o(1)}$ for almost all $N$, and maximal order $N^{\ln2/\ln\ln N}$.

\paragraph{The equal-size census.}  The principle is a theorem
(\S\ref{sm:gamma0}); the census below is an independent numerical check of it,
not its justification.  It runs at $\gamma=0$ (exact event-driven simulation,
\S\ref{sm:num}) over $32$ sizes with $N\le49$ --- $15\,000$ initial conditions per size for $N\le25$ and
$3\,000$ above.  Of the $12\,918$ non-synchronizing outcomes recorded, every one
is $m$ equal clusters with $m\mid N$, each block contiguous in the initial
ordering; there are no exceptions.  For prime $N$ a census of this size cannot
resolve $N^{-N}$ itself --- it establishes only that no competing attractor
carries weight $\gtrsim10^{-4}$ --- so we also tested $N=7$ directly with
$9\times10^{7}$ initial conditions: exactly two outcomes occur, synchrony and
$(1)^7$, the latter $120$ times against the $109.3$ predicted by
$\Psing(7)=7^{-7}$ ($z=+1.0$).  The primes $41$, $43$ and $47$ were not run.

\paragraph{Every divisor is realized.}  Within reach of sampling:
\begin{equation}
\begin{array}{c|c|l}
N & \text{trials} & \text{measured } P[m\text{ clusters}] \\\hline
6  & 4\times10^{7} & m=1{:}\,0.906130,\ 2{:}\,8.4226\!\times\!10^{-2},\
                     3{:}\,9.6222\!\times\!10^{-3},\ 6{:}\,2.155(73)\!\times\!10^{-5}\\
12 & 4\times10^{7} & m=1{:}\,0.952770,\ 2{:}\,4.3490\!\times\!10^{-2},\
                     3{:}\,3.5123\!\times\!10^{-3},\\
   &               & \phantom{m={}}4{:}\,2.266\!\times\!10^{-4},\
                     6{:}\,1.50(19)\!\times\!10^{-6}\\
15 & 4\times10^{8} & m=1{:}\,0.997852,\ 3{:}\,2.1406(23)\!\times\!10^{-3},\
                     5{:}\,7.72(14)\!\times\!10^{-6}
\end{array}
\label{eq:sm:census}
\end{equation}
At $N=6$ all $d(6)=4$ outcomes appear, and the all-singleton one agrees with the
exact $6^{-6}=2.1433\times10^{-5}$ to $0.16$ standard deviations --- an
independent check of \eqref{eq:sm:vsing} at $\gamma=0$.  At $N=12$ five of the
$d(12)=6$ divisors are observed and the sixth is the singleton state, known
exactly to be $12^{-12}$.  At $N=15$ the three accessible divisors are observed
and the fourth is $15^{-15}=2.28\times10^{-18}$, far below any feasible sample.
The effective constants read off at these sizes, $C_3(15)=0.48$ and
$C_3(21)=0.51$ against the asymptotic $C_3\approx0.53$, show the finite-$N$ rise
noted in \S\ref{sm:comp}.

%% =====================================================================
\section{Universality of the selection mechanism}
\label{sm:univ}
The pure translation used in Theorem~\ref{thm:sm:equal} is a property of
linear charging, $\gamma=0$, where voltage itself is phase.  It is not
curve-independent.  For $\gamma<0$, the coordinate $w=1-\gamma x$ makes free
charging a common rescaling and pulses additive, but the normalization at each
firing makes the return map projective.  The two-cluster calculation in
\S\ref{sm:pc} is the simplest manifestation: unequal clusters survive whenever
$n_1/n_2\le\sqrt{1-\gamma}$, so a divisor-only terminal census fails away from
the linear point.

Generalized event-driven simulations for the quadratic ($\dot x=1+ax^2$) and
exponential ($\dot x=e^x$) laws likewise show unequal, non-divisor survivors at
generic convex parameters.  Thus the exact arithmetic proved here is specific
to the linear critical curve.  Proportional pulses and order-preserving
absorption remain useful structural ingredients, but they do not by themselves
give a curve-independent translation law, divisor census, or basin exponent.

%% =====================================================================
\section{Numerical methods}
\label{sm:num}
Trajectories are integrated by an exact event-driven scheme: between firings the
next event is the oscillator (or cluster) of largest voltage, advanced
analytically to threshold; absorbed units are held at reset and carried by their
cluster leader.  $\Psync(N,\gamma)$ is the fraction of i.i.d.\ Uniform initial
conditions reaching one cluster.  The attractor census classifies each non-sync
final by its cluster-size partition and tests contiguity in the initial
ordering.  Symbolic results (branch probabilities, the volume integral, the
certificate \eqref{eq:sm:cert}, the return map \eqref{eq:sm:F}) are verified in a
computer algebra system; the composite constants are obtained by weighted
least-squares with a $1/N$ correction-to-scaling term over $N$ up to $120$ (even)
and $45$ (odd-$3$).

\end{document}

